Relative divisors and intersections of noncommutative rational localizations

The simple constituents of monic pencils determine singularity support in a free skew field. For a pencil inverse algebra that is a free ideal ring, the multiplicities of the nonbase constituents compute the scalar-regular part of Cohn's matrix divisor theory. For independent generic invertible matrices of size at least two, every entry of a nonidentity free-group word is an atom with one relative singularity component. In rank two, opposite pivots give the exact identifications among these components. Intersections of word-entry localizations are then given by intersections of their label sets. An irreducible pencil of dimension six represents a commutator entry. For an algebra finitely generated over the free polynomial algebra at a common regular scalar point, the residual closure is a finite pencil inverse algebra determined by the generators' common domain. Every nonzero inverse-adjoining defect is infinite-dimensional. We compute how free-group quotients change intersections and give additive formulas for general quotient and tensor intersections. We prove Berenstein--Retakh's polygon conjecture using $n-2$ charts for $n\geq4$. For an unpunctured M\"obius strip with $n\geq2$ boundary marks, the upper-algebra equality follows from $n+1$ charts. For the once-marked strip, the allowed algebra is strictly smaller than its residual hull, which equals the full chart.

==> anc/verify_commutator_pencil.py <==
#!/usr/bin/env python3

from fractions import Fraction as Q


def matrix(rows):
    return [[Q(x) for x in row] for row in rows]


def zero(n, m=None):
    return [[Q(0) for _ in range(n if m is None else m)] for _ in range(n)]


def eye(n):
    return [[Q(i == j) for j in range(n)] for i in range(n)]


def add(a, b):
    return [[x + y for x, y in zip(ar, br)] for ar, br in zip(a, b)]


def neg(a):
    return [[-x for x in row] for row in a]


def sub(a, b):
    return add(a, neg(b))


def mul(a, b):
    return [
        [sum(a[i][k] * b[k][j] for k in range(len(b)))
         for j in range(len(b[0]))]
        for i in range(len(a))
    ]


def inverse(a):
    n = len(a)
    rows = [row[:] + e for row, e in zip(a, eye(n))]
    for k in range(n):
        p = next((i for i in range(k, n) if rows[i][k]), None)
        if p is None:
            raise ZeroDivisionError("singular matrix")
        rows[k], rows[p] = rows[p], rows[k]
        c = rows[k][k]
        rows[k] = [x / c for x in rows[k]]
        for i in range(n):
            if i != k:
                c = rows[i][k]
                rows[i] = [x - c * y for x, y in zip(rows[i], rows[k])]
    return [row[n:] for row in rows]


def rank(rows):
    pivots = {}
    for row in rows:
        v = list(map(Q, row))
        for p, basis in sorted(pivots.items()):
            if v[p]:
                c = v[p]
                v = [x - c * y for x, y in zip(v, basis)]
        p = next((i for i, x in enumerate(v) if x), None)
        if p is not None:
            c = v[p]
            pivots[p] = [x / c for x in v]
    return len(pivots)


def flat(a):
    return [x for row in a for x in row]


def block(rows):
    return [
        [x for part in row for x in part[i]]
        for row in rows for i in range(len(row[0]))
    ]


def a9(vals):
    x = matrix([vals[:2], vals[2:4]])
    y = matrix([vals[4:6], vals[6:8]])
    i, z = eye(2), zero(2)
    d = block([
        [i, neg(x), z, z],
        [z, i, neg(y), z],
        [z, z, x, neg(i)],
        [z, z, z, y],
    ])
    b = zero(8, 1)
    b[6][0] = Q(1)
    c = [[Q(j == 0) for j in range(8)]]
    return block([[[[Q(0)]], c], [neg(b), d]])


def l6(vals):
    a, b, c, d, e, f, g, h = vals
    return matrix([
        [a, b, 0, 0, 0, 0],
        [0, 1, c-g, d-h, g, h-1],
        [a-1, b, e, f, 0, 0],
        [0, 0, c, d, g, h-1],
        [a-1, b, e-a, f-b, 1, 0],
        [0, 0, 0, 0, g, h],
    ])


def upper_right_block(vals):
    a, b, c, d, e, f, g, h = vals
    return matrix([
        [a - 1, b, e - a, f - b, 1 - e, -f],
        [0, 0, 0, 0, 0, 0],
        [-c, 1 - d, c - g, d - h, g, h - 1],
    ])


def generated_algebra(generators):
    pivots, basis = {}, []

    def include(a):
        v = flat(a)
        for p, row in sorted(pivots.items()):
            if v[p]:
                c = v[p]
                v = [x - c*y for x, y in zip(v, row)]
        p = next((i for i, x in enumerate(v) if x), None)
        if p is None:
            return
        c = v[p]
        pivots[p] = [x/c for x in v]
        basis.append(a)

    for a in generators:
        include(a)
    k = 0
    while k < len(basis):
        for a in generators:
            include(mul(basis[k], a))
        k += 1
    return basis


def check_involution():
    def word(w):
        out = []
        for letter in w:
            if out and (out[-1], letter) in [("b", "B"), ("B", "b")]:
                out.pop()
            else:
                out.append(letter)
        return "".join(out)

    def plus(p, q):
        out = p.copy()
        for w, c in q.items():
            out[w] = out.get(w, Q(0)) + c
        return {w: c for w, c in out.items() if c}

    def times(p, q):
        out = {}
        for u, cu in p.items():
            for v, cv in q.items():
                w = word(u+v)
                out[w] = out.get(w, Q(0)) + cu*cv
        return {w: c for w, c in out.items() if c}

    h = [[{"a": Q(1)}, {"b": Q(1)}],
         [{"B": Q(1), "Baa": Q(-1)}, {"Bab": Q(-1)}]]
    h2 = [[plus(times(h[i][0], h[0][j]), times(h[i][1], h[1][j]))
           for j in range(2)] for i in range(2)]
    assert h2 == [[{"": Q(1)}, {}], [{}, {"": Q(1)}]]


def main():
    if not __debug__:
        raise RuntimeError("Run without Python's -O option to enable the checks.")

    center = [1, 0, 0, 1, 1, 0, 0, 1]
    a0 = a9(center)
    a0_inverse = inverse(a0)
    assert l6(center) == eye(6)
    assert upper_right_block(center) == zero(3, 6)
    assert mul(a0_inverse, a0) == eye(9)

    original_coefficients = []
    reduced_coefficients = []
    for k in range(8):
        point = center[:]
        point[k] += 1
        coefficient = mul(a0_inverse, sub(a9(point), a0))
        reduced = sub(l6(point), eye(6))
        assert coefficient == block([
            [zero(3), upper_right_block(point)],
            [zero(6, 3), reduced],
        ])
        original_coefficients.append(coefficient)
        reduced_coefficients.append(reduced)

    qa, qb, qc, _, qe, qf, qg, qh = reduced_coefficients
    v = matrix([[0], [0], [1], [0], [1], [0]])
    u = matrix([[0, 0, 1, 0, 0, 0]])
    assert qe == mul(v, u)
    left = [eye(6), qa, qc, qg, mul(qg, qa), mul(qb, qc)]
    right = [eye(6), qa, qb, qf, mul(qb, qg), mul(qb, qh)]
    columns = [flat(mul(a, v)) for a in left]
    rows = [flat(mul(u, b)) for b in right]
    assert rank(columns) == rank(rows) == 6
    outer_products = [flat(mul(mul(a, qe), b)) for a in left for b in right]
    assert rank(outer_products) == 36

    basis = generated_algebra(original_coefficients)
    gram = [[sum(a[i][j]*b[j][i] for i in range(9) for j in range(9))
             for b in basis] for a in basis]
    assert len(basis) == 48
    assert rank(gram) == 36
    check_involution()
    print("Commutator pencil and involution chart checks passed.")


if __name__ == "__main__":
    main()

